The massive end of the luminosity and stellar mass functions: Dependence on the fit to the light profile

In addition to the large systematic differences arising from assumptions about the stellar mass-to-light ratio, the massive end of the stellar mass function is rather sensitive to how one fits the light profiles of the most luminous galaxies. We quantify this by comparing the luminosity and stellar mass functions based on SDSS cmodel magnitudes, and PyMorph single-Sersic and Sersic-Exponential fits to the surface brightness profiles of galaxies in the SDSS. The PyMorph fits return more light, so that the predicted masses are larger than when cmodel magnitudes are used. As a result, the total stellar mass density at z~0.1 is about 1.2x larger than in our previous analysis of the SDSS. The differences are most pronounced at the massive end, where the measured number density of objects having M* > 6 x 10^{11} Msun is ~5x larger. Alternatively, at number densities of 10^{-6} Mpc^{-3}, the limiting stellar mass is 2x larger. The differences with respect to fits by other authors, typically based on Petrosian-like magnitudes, are even more dramatic, although some of these differences are due to sky-subtraction problems, and are sometimes masked by large differences in the assumed $M_*/L$ (even after scaling to the same IMF). Our results impact studies of the growth and assembly of stellar mass in galaxies, and of the relation between stellar and halo mass, so we provide simple analytic fits to these new luminosity and stellar mass functions and quantify how they depend on morphology, as well as the binned counts in electronic format.

==> anc/LF_Ser.dat <==
-24.700   -6.285  0.145   -6.853  0.203   -7.075  0.203   -7.401  0.203   -7.593  0.203
-24.500   -5.861  0.096   -6.387  0.123   -6.490  0.123   -6.927  0.123   -7.154  0.123
-24.300   -5.518  0.068   -5.906  0.080   -6.151  0.080   -6.571  0.080   -6.753  0.080
-24.100   -5.161  0.050   -5.483  0.056   -5.762  0.056   -6.254  0.056   -6.390  0.056
-23.900   -4.903  0.038   -5.167  0.042   -5.521  0.042   -6.052  0.042   -6.216  0.042
-23.700   -4.651  0.031   -4.884  0.032   -5.252  0.032   -5.756  0.032   -5.889  0.032
-23.500   -4.411  0.025   -4.633  0.026   -5.004  0.026   -5.474  0.026   -5.590  0.026
-23.300   -4.170  0.020   -4.404  0.021   -4.752  0.021   -5.165  0.021   -5.277  0.021
-23.100   -3.953  0.017   -4.215  0.017   -4.515  0.017   -4.861  0.017   -4.994  0.017
-22.900   -3.751  0.015   -4.055  0.015   -4.303  0.015   -4.569  0.015   -4.714  0.015
-22.700   -3.555  0.013   -3.921  0.013   -4.087  0.013   -4.285  0.013   -4.449  0.013
-22.500   -3.383  0.011   -3.822  0.011   -3.904  0.011   -4.026  0.011   -4.222  0.011
-22.300   -3.229  0.010   -3.736  0.010   -3.759  0.010   -3.800  0.010   -4.017  0.010
-22.100   -3.095  0.010   -3.672  0.010   -3.631  0.010   -3.614  0.010   -3.841  0.010
-21.900   -2.971  0.009   -3.623  0.009   -3.520  0.009   -3.446  0.009   -3.678  0.009
-21.700   -2.876  0.009   -3.611  0.009   -3.447  0.009   -3.314  0.009   -3.534  0.009
-21.500   -2.801  0.010   -3.599  0.010   -3.383  0.010   -3.217  0.010   -3.434  0.010
-21.300   -2.722  0.010   -3.600  0.010   -3.342  0.010   -3.113  0.010   -3.309  0.010
-21.100   -2.668  0.010   -3.620  0.010   -3.321  0.010   -3.040  0.010   -3.224  0.010
-20.900   -2.604  0.011   -3.595  0.011   -3.288  0.011   -2.971  0.011   -3.130  0.011
-20.700   -2.559  0.012   -3.666  0.012   -3.274  0.012   -2.913  0.012   -3.047  0.012
-20.500   -2.509  0.012   -3.686  0.012   -3.270  0.012   -2.856  0.012   -2.968  0.012
-20.300   -2.494  0.014   -3.782  0.014   -3.289  0.014   -2.841  0.014   -2.919  0.014
-20.100   -2.487  0.016   -3.796  0.016   -3.301  0.016   -2.840  0.016   -2.895  0.016
-19.900   -2.477  0.018   -3.872  0.018   -3.328  0.018   -2.829  0.018   -2.863  0.018
-19.700   -2.451  0.019   -3.915  0.019   -3.284  0.019   -2.812  0.019   -2.826  0.019
-19.500   -2.447  0.022   -3.980  0.022   -3.319  0.022   -2.805  0.022   -2.811  0.022
-19.300   -2.409  0.024   -3.894  0.024   -3.297  0.024   -2.768  0.024   -2.767  0.024
-19.100   -2.399  0.027   -3.979  0.027   -3.326  0.027   -2.757  0.027   -2.740  0.027
-18.900   -2.377  0.030   -4.028  0.030   -3.283  0.030   -2.741  0.030   -2.715  0.030
-18.700   -2.371  0.034   -4.016  0.034   -3.266  0.034   -2.741  0.034   -2.707  0.034
-18.500   -2.348  0.038   -4.019  0.038   -3.246  0.038   -2.713  0.038   -2.687  0.038
-18.300   -2.305  0.041   -4.038  0.041   -3.191  0.041   -2.673  0.041   -2.640  0.041
-18.100   -2.309  0.048   -3.989  0.048   -3.173  0.048   -2.688  0.048   -2.643  0.048
-17.900   -2.335  0.055   -4.006  0.055   -3.222  0.055   -2.704  0.055   -2.673  0.055
-17.700   -2.350  0.065   -4.030  0.065   -3.209  0.065   -2.708  0.065   -2.706  0.065


==> anc/LF_SerExp.dat <==
-24.700   -7.050  0.307   -7.745  0.492   -8.096  0.492   -8.186  0.492   -8.566  0.492
-24.500   -6.557  0.203   -7.227  0.272   -7.314  0.272   -7.327  0.272   -7.481  0.272
-24.300   -5.939  0.106   -6.576  0.138   -6.591  0.138   -6.850  0.138   -6.837  0.138
-24.100   -5.588  0.074   -6.045  0.091   -6.157  0.091   -6.709  0.091   -6.842  0.091
-23.900   -5.173  0.049   -5.529  0.057   -5.776  0.057   -6.256  0.057   -6.455  0.057
-23.700   -4.883  0.037   -5.179  0.041   -5.483  0.041   -6.020  0.041   -6.174  0.041
-23.500   -4.609  0.029   -4.856  0.030   -5.191  0.030   -5.683  0.030   -5.868  0.030
-23.300   -4.314  0.022   -4.559  0.023   -4.868  0.023   -5.342  0.023   -5.481  0.023
-23.100   -4.074  0.018   -4.325  0.018   -4.628  0.018   -5.022  0.018   -5.161  0.018
-22.900   -3.839  0.015   -4.136  0.015   -4.383  0.015   -4.679  0.015   -4.816  0.015
-22.700   -3.628  0.013   -3.971  0.013   -4.172  0.013   -4.380  0.013   -4.542  0.013
-22.500   -3.435  0.011   -3.868  0.011   -3.971  0.011   -4.081  0.011   -4.256  0.011
-22.300   -3.266  0.010   -3.767  0.010   -3.808  0.010   -3.842  0.010   -4.035  0.010
-22.100   -3.113  0.010   -3.691  0.010   -3.667  0.010   -3.628  0.010   -3.838  0.010
-21.900   -2.984  0.009   -3.646  0.009   -3.546  0.009   -3.454  0.009   -3.667  0.009
-21.700   -2.881  0.009   -3.625  0.009   -3.464  0.009   -3.314  0.009   -3.525  0.009
-21.500   -2.793  0.009   -3.610  0.009   -3.394  0.009   -3.201  0.009   -3.407  0.009
-21.300   -2.711  0.010   -3.599  0.010   -3.335  0.010   -3.103  0.010   -3.290  0.010
-21.100   -2.653  0.010   -3.606  0.010   -3.314  0.010   -3.027  0.010   -3.200  0.010
-20.900   -2.587  0.011   -3.600  0.011   -3.281  0.011   -2.950  0.011   -3.106  0.011
-20.700   -2.532  0.011   -3.592  0.011   -3.256  0.011   -2.891  0.011   -3.021  0.011
-20.500   -2.496  0.012   -3.667  0.012   -3.250  0.012   -2.846  0.012   -2.957  0.012
-20.300   -2.476  0.014   -3.719  0.014   -3.278  0.014   -2.824  0.014   -2.904  0.014
-20.100   -2.479  0.016   -3.771  0.016   -3.279  0.016   -2.837  0.016   -2.889  0.016
-19.900   -2.466  0.018   -3.845  0.018   -3.308  0.018   -2.821  0.018   -2.853  0.018
-19.700   -2.450  0.020   -3.906  0.020   -3.282  0.020   -2.812  0.020   -2.825  0.020
-19.500   -2.439  0.022   -3.919  0.022   -3.298  0.022   -2.796  0.022   -2.810  0.022
-19.300   -2.402  0.024   -3.914  0.024   -3.294  0.024   -2.760  0.024   -2.756  0.024
-19.100   -2.385  0.027   -3.957  0.027   -3.304  0.027   -2.747  0.027   -2.726  0.027
-18.900   -2.373  0.031   -3.980  0.031   -3.269  0.031   -2.740  0.031   -2.712  0.031
-18.700   -2.360  0.035   -4.017  0.035   -3.256  0.035   -2.731  0.035   -2.693  0.035
-18.500   -2.347  0.039   -4.044  0.039   -3.239  0.039   -2.707  0.039   -2.689  0.039
-18.300   -2.301  0.042   -3.942  0.042   -3.192  0.042   -2.679  0.042   -2.630  0.042
-18.100   -2.324  0.049   -4.113  0.049   -3.188  0.049   -2.699  0.049   -2.659  0.049
-17.900   -2.312  0.056   -3.983  0.056   -3.199  0.056   -2.683  0.056   -2.649  0.056
-17.700   -2.380  0.068   -3.973  0.068   -3.211  0.068   -2.732  0.068   -2.756  0.068


==> anc/LF_Ser_Simard.dat <==
-24.700   -7.446  0.434   -8.246  0.651   -8.655  0.651   -8.212  0.651   -8.410  0.651
-24.500   -6.408  0.220   -7.317  0.434   -6.830  0.434   -7.543  0.434   -7.329  0.434
-24.300   -6.069  0.112   -6.728  0.165   -6.872  0.165   -7.219  0.165   -7.260  0.165
-24.100   -5.603  0.073   -6.097  0.094   -6.266  0.094   -6.702  0.094   -6.869  0.094
-23.900   -5.143  0.046   -5.530  0.054   -5.803  0.054   -6.193  0.054   -6.323  0.054
-23.700   -4.821  0.034   -5.135  0.037   -5.439  0.037   -5.889  0.037   -6.003  0.037
-23.500   -4.518  0.026   -4.773  0.027   -5.117  0.027   -5.518  0.027   -5.616  0.027
-23.300   -4.232  0.020   -4.482  0.021   -4.809  0.021   -5.189  0.021   -5.293  0.021
-23.100   -3.962  0.017   -4.247  0.017   -4.533  0.017   -4.808  0.017   -4.930  0.017
-22.900   -3.747  0.014   -4.071  0.014   -4.304  0.014   -4.523  0.014   -4.666  0.014
-22.700   -3.537  0.012   -3.922  0.012   -4.084  0.012   -4.224  0.012   -4.403  0.012
-22.500   -3.355  0.011   -3.806  0.011   -3.885  0.011   -3.976  0.011   -4.180  0.011
-22.300   -3.201  0.010   -3.721  0.010   -3.738  0.010   -3.755  0.010   -3.980  0.010
-22.100   -3.058  0.010   -3.651  0.010   -3.597  0.010   -3.565  0.010   -3.796  0.010
-21.900   -2.953  0.009   -3.619  0.009   -3.504  0.009   -3.421  0.009   -3.654  0.009
-21.700   -2.855  0.009   -3.593  0.009   -3.427  0.009   -3.290  0.009   -3.516  0.009
-21.500   -2.783  0.010   -3.600  0.010   -3.368  0.010   -3.192  0.010   -3.412  0.010
-21.300   -2.709  0.010   -3.595  0.010   -3.338  0.010   -3.095  0.010   -3.292  0.010
-21.100   -2.657  0.011   -3.601  0.011   -3.308  0.011   -3.033  0.011   -3.213  0.011
-20.900   -2.595  0.011   -3.596  0.011   -3.282  0.011   -2.959  0.011   -3.119  0.011
-20.700   -2.552  0.012   -3.664  0.012   -3.265  0.012   -2.908  0.012   -3.037  0.012
-20.500   -2.509  0.013   -3.683  0.013   -3.285  0.013   -2.857  0.013   -2.960  0.013
-20.300   -2.492  0.014   -3.766  0.014   -3.288  0.014   -2.843  0.014   -2.916  0.014
-20.100   -2.491  0.016   -3.832  0.016   -3.313  0.016   -2.845  0.016   -2.892  0.016
-19.900   -2.477  0.018   -3.846  0.018   -3.315  0.018   -2.833  0.018   -2.865  0.018
-19.700   -2.454  0.020   -3.927  0.020   -3.298  0.020   -2.812  0.020   -2.828  0.020
-19.500   -2.440  0.022   -3.945  0.022   -3.310  0.022   -2.799  0.022   -2.804  0.022
-19.300   -2.416  0.025   -3.955  0.025   -3.320  0.025   -2.777  0.025   -2.765  0.025
-19.100   -2.397  0.028   -3.940  0.028   -3.329  0.028   -2.755  0.028   -2.740  0.028
-18.900   -2.383  0.031   -4.020  0.031   -3.267  0.031   -2.750  0.031   -2.725  0.031
-18.700   -2.369  0.035   -4.047  0.035   -3.289  0.035   -2.736  0.035   -2.699  0.035
-18.500   -2.338  0.038   -3.947  0.038   -3.213  0.038   -2.707  0.038   -2.682  0.038
-18.300   -2.331  0.043   -4.100  0.043   -3.227  0.043   -2.696  0.043   -2.666  0.043
-18.100   -2.338  0.049   -4.006  0.049   -3.211  0.049   -2.723  0.049   -2.667  0.049
-17.900   -2.315  0.055   -4.092  0.055   -3.216  0.055   -2.677  0.055   -2.651  0.055
-17.700   -2.373  0.066   -4.003  0.066   -3.248  0.066   -2.735  0.066   -2.723  0.066


==> anc/LF_cmodel.dat <==
-24.500   -7.533  0.461   -8.396  0.583   -8.328  0.583   -8.127  0.583   -8.590  0.583
-24.300   -7.127  0.316   -8.466  0.532   -7.948  0.532   -8.023  0.532   -8.104  0.532
-24.100   -6.492  0.164   -7.284  0.246   -7.315  0.246   -7.386  0.246   -7.781  0.246
-23.900   -6.003  0.104   -6.727  0.143   -6.762  0.143   -6.903  0.143   -7.027  0.143
-23.700   -5.528  0.064   -6.070  0.081   -6.132  0.081   -6.568  0.081   -6.818  0.081
-23.500   -5.089  0.042   -5.510  0.049   -5.698  0.049   -6.130  0.049   -6.322  0.049
-23.300   -4.718  0.030   -5.063  0.033   -5.308  0.033   -5.698  0.033   -5.854  0.033
-23.100   -4.369  0.022   -4.665  0.023   -4.913  0.023   -5.279  0.023   -5.411  0.023
-22.900   -4.046  0.017   -4.364  0.017   -4.613  0.017   -4.831  0.017   -4.959  0.017
-22.700   -3.765  0.014   -4.132  0.014   -4.331  0.014   -4.471  0.014   -4.621  0.014
-22.500   -3.529  0.012   -3.962  0.012   -4.090  0.012   -4.155  0.012   -4.330  0.012
-22.300   -3.325  0.010   -3.823  0.010   -3.888  0.010   -3.889  0.010   -4.084  0.010
-22.100   -3.150  0.010   -3.720  0.010   -3.720  0.010   -3.660  0.010   -3.870  0.010
-21.900   -3.006  0.009   -3.650  0.009   -3.577  0.009   -3.475  0.009   -3.697  0.009
-21.700   -2.892  0.009   -3.608  0.009   -3.478  0.009   -3.332  0.009   -3.546  0.009
-21.500   -2.802  0.009   -3.583  0.009   -3.403  0.009   -3.220  0.009   -3.426  0.009
-21.300   -2.720  0.009   -3.585  0.009   -3.337  0.009   -3.114  0.009   -3.313  0.009
-21.100   -2.660  0.010   -3.584  0.010   -3.315  0.010   -3.038  0.010   -3.218  0.010
-20.900   -2.597  0.010   -3.583  0.010   -3.281  0.010   -2.965  0.010   -3.123  0.010
-20.700   -2.542  0.011   -3.571  0.011   -3.251  0.011   -2.907  0.011   -3.042  0.011
-20.500   -2.498  0.012   -3.620  0.012   -3.244  0.012   -2.852  0.012   -2.968  0.012
-20.300   -2.483  0.013   -3.687  0.013   -3.263  0.013   -2.836  0.013   -2.923  0.013
-20.100   -2.481  0.015   -3.752  0.015   -3.276  0.015   -2.839  0.015   -2.897  0.015
-19.900   -2.475  0.017   -3.812  0.017   -3.303  0.017   -2.831  0.017   -2.870  0.017
-19.700   -2.454  0.019   -3.865  0.019   -3.277  0.019   -2.816  0.019   -2.837  0.019
-19.500   -2.453  0.022   -3.896  0.022   -3.310  0.022   -2.813  0.022   -2.825  0.022
-19.300   -2.407  0.024   -3.872  0.024   -3.290  0.024   -2.767  0.024   -2.768  0.024
-19.100   -2.404  0.027   -3.962  0.027   -3.312  0.027   -2.767  0.027   -2.747  0.027
-18.900   -2.372  0.030   -4.022  0.030   -3.287  0.030   -2.734  0.030   -2.711  0.030
-18.700   -2.373  0.034   -3.934  0.034   -3.257  0.034   -2.747  0.034   -2.711  0.034
-18.500   -2.340  0.037   -3.998  0.037   -3.240  0.037   -2.704  0.037   -2.680  0.037
-18.300   -2.309  0.041   -3.975  0.041   -3.180  0.041   -2.683  0.041   -2.646  0.041
-18.100   -2.325  0.048   -4.111  0.048   -3.196  0.048   -2.704  0.048   -2.653  0.048
-17.900   -2.337  0.055   -3.971  0.055   -3.234  0.055   -2.702  0.055   -2.678  0.055
-17.700   -2.381  0.066   -4.013  0.066   -3.227  0.066   -2.737  0.066   -2.745  0.066


==> anc/MsF_Ser.dat <==
  9.050   -2.012  0.053   -3.884  0.053   -2.933  0.053   -2.376  0.053   -2.339  0.053
  9.150   -2.011  0.046   -3.767  0.046   -2.935  0.046   -2.387  0.046   -2.329  0.046
  9.250   -1.981  0.039   -3.821  0.039   -2.909  0.039   -2.356  0.039   -2.297  0.039
  9.350   -2.010  0.035   -3.629  0.035   -2.917  0.035   -2.380  0.035   -2.343  0.035
  9.450   -2.048  0.032   -3.673  0.032   -2.945  0.032   -2.419  0.032   -2.383  0.032
  9.550   -2.078  0.029   -3.668  0.029   -2.999  0.029   -2.440  0.029   -2.418  0.029
  9.650   -2.077  0.025   -3.669  0.025   -2.992  0.025   -2.440  0.025   -2.416  0.025
  9.750   -2.126  0.023   -3.693  0.023   -3.038  0.023   -2.484  0.023   -2.472  0.023
  9.850   -2.157  0.021   -3.707  0.021   -3.064  0.021   -2.511  0.021   -2.510  0.021
  9.950   -2.155  0.019   -3.576  0.019   -3.020  0.019   -2.507  0.019   -2.534  0.019
 10.050   -2.201  0.017   -3.612  0.017   -3.035  0.017   -2.553  0.017   -2.592  0.017
 10.150   -2.212  0.015   -3.554  0.015   -3.025  0.015   -2.558  0.015   -2.625  0.015
 10.250   -2.230  0.014   -3.506  0.014   -3.010  0.014   -2.573  0.014   -2.669  0.014
 10.350   -2.248  0.013   -3.463  0.013   -2.985  0.013   -2.589  0.013   -2.721  0.013
 10.450   -2.261  0.012   -3.372  0.012   -2.971  0.012   -2.600  0.012   -2.778  0.012
 10.550   -2.292  0.011   -3.321  0.011   -2.953  0.011   -2.635  0.011   -2.861  0.011
 10.650   -2.328  0.010   -3.246  0.010   -2.941  0.010   -2.689  0.010   -2.952  0.010
 10.750   -2.395  0.010   -3.254  0.010   -2.984  0.010   -2.768  0.010   -3.060  0.010
 10.850   -2.450  0.009   -3.244  0.009   -3.007  0.009   -2.845  0.009   -3.160  0.009
 10.950   -2.539  0.009   -3.242  0.009   -3.067  0.009   -2.974  0.009   -3.298  0.009
 11.050   -2.635  0.009   -3.265  0.009   -3.146  0.009   -3.106  0.009   -3.439  0.009
 11.150   -2.755  0.010   -3.296  0.010   -3.259  0.010   -3.285  0.010   -3.607  0.010
 11.250   -2.901  0.010   -3.360  0.010   -3.400  0.010   -3.508  0.010   -3.802  0.010
 11.350   -3.079  0.011   -3.468  0.011   -3.574  0.011   -3.782  0.011   -4.034  0.011
 11.450   -3.270  0.013   -3.586  0.013   -3.780  0.013   -4.088  0.013   -4.295  0.013
 11.550   -3.484  0.015   -3.744  0.015   -4.022  0.015   -4.408  0.015   -4.591  0.015
 11.650   -3.711  0.018   -3.941  0.018   -4.250  0.018   -4.745  0.018   -4.893  0.018
 11.750   -3.950  0.022   -4.165  0.022   -4.520  0.022   -5.032  0.022   -5.161  0.022
 11.850   -4.222  0.027   -4.436  0.028   -4.799  0.028   -5.383  0.028   -5.507  0.028
 11.950   -4.483  0.034   -4.745  0.037   -5.072  0.037   -5.644  0.037   -5.794  0.037
 12.050   -4.792  0.046   -5.101  0.051   -5.373  0.051   -5.957  0.051   -6.125  0.051
 12.150   -5.151  0.066   -5.596  0.080   -5.776  0.080   -6.155  0.080   -6.302  0.080
 12.250   -5.491  0.093   -6.014  0.119   -6.142  0.119   -6.475  0.119   -6.576  0.119
 12.350   -5.858  0.134   -6.599  0.188   -6.491  0.188   -6.805  0.188   -6.935  0.188


==> anc/MsF_SerExp.dat <==
  9.050   -2.024  0.054   -3.881  0.054   -2.918  0.054   -2.397  0.054   -2.349  0.054
  9.150   -2.003  0.047   -3.866  0.047   -2.947  0.047   -2.378  0.047   -2.315  0.047
  9.250   -2.008  0.041   -3.752  0.041   -2.938  0.041   -2.384  0.041   -2.324  0.041
  9.350   -1.993  0.035   -3.626  0.035   -2.910  0.035   -2.360  0.035   -2.326  0.035
  9.450   -2.029  0.032   -3.692  0.032   -2.922  0.032   -2.403  0.032   -2.360  0.032
  9.550   -2.062  0.029   -3.563  0.029   -2.951  0.029   -2.431  0.029   -2.408  0.029
  9.650   -2.089  0.026   -3.727  0.026   -3.002  0.026   -2.449  0.026   -2.430  0.026
  9.750   -2.115  0.023   -3.722  0.023   -3.036  0.023   -2.473  0.023   -2.457  0.023
  9.850   -2.148  0.021   -3.669  0.021   -3.055  0.021   -2.501  0.021   -2.504  0.021
  9.950   -2.154  0.019   -3.562  0.019   -3.002  0.019   -2.512  0.019   -2.533  0.019
 10.050   -2.193  0.017   -3.569  0.017   -3.031  0.017   -2.546  0.017   -2.585  0.017
 10.150   -2.209  0.016   -3.548  0.016   -3.010  0.016   -2.557  0.016   -2.625  0.016
 10.250   -2.216  0.014   -3.480  0.014   -2.997  0.014   -2.559  0.014   -2.654  0.014
 10.350   -2.231  0.013   -3.410  0.013   -2.964  0.013   -2.579  0.013   -2.705  0.013
 10.450   -2.242  0.012   -3.346  0.012   -2.950  0.012   -2.582  0.012   -2.760  0.012
 10.550   -2.265  0.011   -3.263  0.011   -2.934  0.011   -2.613  0.011   -2.832  0.011
 10.650   -2.320  0.010   -3.240  0.010   -2.949  0.010   -2.680  0.010   -2.933  0.010
 10.750   -2.375  0.010   -3.240  0.010   -2.971  0.010   -2.747  0.010   -3.031  0.010
 10.850   -2.446  0.009   -3.244  0.009   -3.009  0.009   -2.838  0.009   -3.145  0.009
 10.950   -2.544  0.009   -3.257  0.009   -3.082  0.009   -2.972  0.009   -3.285  0.009
 11.050   -2.648  0.009   -3.278  0.009   -3.168  0.009   -3.118  0.009   -3.437  0.009
 11.150   -2.780  0.010   -3.317  0.010   -3.294  0.010   -3.310  0.010   -3.619  0.010
 11.250   -2.942  0.010   -3.394  0.010   -3.444  0.010   -3.556  0.010   -3.841  0.010
 11.350   -3.138  0.012   -3.512  0.012   -3.637  0.012   -3.856  0.012   -4.105  0.012
 11.450   -3.335  0.013   -3.631  0.013   -3.847  0.013   -4.185  0.013   -4.410  0.013
 11.550   -3.577  0.016   -3.828  0.016   -4.102  0.016   -4.543  0.016   -4.743  0.016
 11.650   -3.818  0.019   -4.046  0.019   -4.352  0.019   -4.882  0.019   -5.040  0.019
 11.750   -4.081  0.024   -4.319  0.024   -4.619  0.024   -5.162  0.024   -5.325  0.024
 11.850   -4.409  0.031   -4.671  0.034   -4.985  0.034   -5.549  0.034   -5.712  0.034
 11.950   -4.720  0.042   -5.048  0.048   -5.298  0.048   -5.907  0.048   -6.089  0.048
 12.050   -5.075  0.060   -5.534  0.073   -5.644  0.073   -6.138  0.073   -6.221  0.073
 12.150   -5.563  0.101   -6.187  0.132   -6.092  0.132   -6.599  0.132   -6.712  0.132
 12.250   -5.957  0.147   -6.710  0.220   -6.598  0.220   -7.006  0.220   -7.096  0.220
 12.350   -6.295  0.291   -7.324  0.376   -7.075  0.376   -6.818  0.376   -6.848  0.376


==> anc/MsF_Ser_Simard.dat <==
  9.050   -2.024  0.054   -3.968  0.054   -2.948  0.054   -2.386  0.054   -2.350  0.054
  9.150   -2.014  0.047   -3.701  0.047   -2.953  0.047   -2.397  0.047   -2.326  0.047
  9.250   -1.989  0.039   -3.942  0.039   -2.918  0.039   -2.358  0.039   -2.305  0.039
  9.350   -2.034  0.036   -3.662  0.036   -2.937  0.036   -2.400  0.036   -2.371  0.036
  9.450   -2.054  0.032   -3.673  0.032   -2.965  0.032   -2.429  0.032   -2.382  0.032
  9.550   -2.060  0.029   -3.662  0.029   -2.968  0.029   -2.424  0.029   -2.399  0.029
  9.650   -2.088  0.026   -3.656  0.026   -3.005  0.026   -2.452  0.026   -2.427  0.026
  9.750   -2.115  0.023   -3.690  0.023   -3.021  0.023   -2.476  0.023   -2.462  0.023
  9.850   -2.160  0.021   -3.710  0.021   -3.076  0.021   -2.508  0.021   -2.515  0.021
  9.950   -2.156  0.019   -3.564  0.019   -3.031  0.019   -2.511  0.019   -2.530  0.019
 10.050   -2.195  0.017   -3.604  0.017   -3.032  0.017   -2.548  0.017   -2.582  0.017
 10.150   -2.222  0.016   -3.555  0.016   -3.037  0.016   -2.571  0.016   -2.632  0.016
 10.250   -2.225  0.014   -3.505  0.014   -2.999  0.014   -2.570  0.014   -2.662  0.014
 10.350   -2.250  0.013   -3.464  0.013   -2.997  0.013   -2.591  0.013   -2.719  0.013
 10.450   -2.264  0.012   -3.381  0.012   -2.978  0.012   -2.604  0.012   -2.775  0.012
 10.550   -2.285  0.011   -3.319  0.011   -2.950  0.011   -2.628  0.011   -2.848  0.011
 10.650   -2.324  0.010   -3.247  0.010   -2.941  0.010   -2.685  0.010   -2.943  0.010
 10.750   -2.380  0.010   -3.236  0.010   -2.968  0.010   -2.755  0.010   -3.042  0.010
 10.850   -2.436  0.009   -3.236  0.009   -3.001  0.009   -2.826  0.009   -3.141  0.009
 10.950   -2.523  0.009   -3.243  0.009   -3.051  0.009   -2.949  0.009   -3.280  0.009
 11.050   -2.611  0.009   -3.247  0.009   -3.128  0.009   -3.077  0.009   -3.410  0.009
 11.150   -2.726  0.009   -3.278  0.009   -3.228  0.009   -3.246  0.009   -3.574  0.009
 11.250   -2.878  0.010   -3.360  0.010   -3.382  0.010   -3.457  0.010   -3.759  0.010
 11.350   -3.052  0.011   -3.450  0.011   -3.561  0.011   -3.726  0.011   -3.986  0.011
 11.450   -3.259  0.013   -3.591  0.013   -3.776  0.013   -4.036  0.013   -4.259  0.013
 11.550   -3.486  0.015   -3.764  0.015   -4.024  0.015   -4.366  0.015   -4.545  0.015
 11.650   -3.732  0.018   -3.979  0.018   -4.281  0.018   -4.697  0.018   -4.836  0.018
 11.750   -4.030  0.022   -4.257  0.023   -4.578  0.023   -5.114  0.023   -5.243  0.023
 11.850   -4.334  0.029   -4.597  0.031   -4.911  0.031   -5.451  0.031   -5.559  0.031
 11.950   -4.674  0.039   -5.008  0.045   -5.299  0.045   -5.799  0.045   -5.943  0.045
 12.050   -5.112  0.061   -5.561  0.075   -5.732  0.075   -6.235  0.075   -6.392  0.075
 12.150   -5.470  0.090   -6.181  0.132   -6.072  0.132   -6.552  0.132   -6.619  0.132
 12.250   -5.859  0.164   -6.643  0.242   -6.379  0.242   -6.729  0.242   -6.659  0.242
 12.350   -6.636  0.361   -8.086  0.532   -7.375  0.532   -7.204  0.532   -7.224  0.532


==> anc/MsF_cmodel.dat <==
  9.050   -2.022  0.050   -3.790  0.053   -2.921  0.053   -2.395  0.053   -2.346  0.053
  9.150   -2.005  0.043   -3.852  0.046   -2.948  0.046   -2.382  0.046   -2.326  0.046
  9.250   -1.989  0.037   -3.778  0.039   -2.900  0.039   -2.372  0.039   -2.311  0.039
  9.350   -2.028  0.033   -3.565  0.035   -2.925  0.035   -2.387  0.035   -2.345  0.035
  9.450   -2.060  0.030   -3.698  0.031   -2.929  0.031   -2.402  0.031   -2.371  0.031
  9.550   -2.081  0.027   -3.615  0.028   -2.972  0.028   -2.442  0.028   -2.420  0.028
  9.650   -2.110  0.025   -3.686  0.026   -3.013  0.026   -2.468  0.026   -2.438  0.026
  9.750   -2.155  0.022   -3.700  0.023   -3.040  0.023   -2.475  0.023   -2.471  0.023
  9.850   -2.162  0.020   -3.627  0.021   -3.048  0.021   -2.518  0.021   -2.528  0.021
  9.950   -2.175  0.018   -3.560  0.018   -3.018  0.018   -2.512  0.018   -2.535  0.018
 10.050   -2.209  0.017   -3.533  0.017   -3.016  0.017   -2.555  0.017   -2.599  0.017
 10.150   -2.211  0.015   -3.509  0.015   -3.003  0.015   -2.558  0.015   -2.627  0.015
 10.250   -2.223  0.013   -3.458  0.014   -2.983  0.014   -2.567  0.014   -2.668  0.014
 10.350   -2.240  0.012   -3.389  0.013   -2.967  0.013   -2.585  0.013   -2.714  0.013
 10.450   -2.241  0.011   -3.294  0.011   -2.933  0.011   -2.583  0.011   -2.767  0.011
 10.550   -2.285  0.010   -3.251  0.011   -2.923  0.011   -2.626  0.011   -2.850  0.011
 10.650   -2.339  0.010   -3.218  0.010   -2.943  0.010   -2.683  0.010   -2.946  0.010
 10.750   -2.401  0.009   -3.220  0.009   -2.975  0.009   -2.764  0.009   -3.051  0.009
 10.850   -2.486  0.009   -3.226  0.009   -3.015  0.009   -2.849  0.009   -3.162  0.009
 10.950   -2.591  0.009   -3.231  0.009   -3.088  0.009   -2.984  0.009   -3.304  0.009
 11.050   -2.721  0.009   -3.273  0.009   -3.190  0.009   -3.136  0.009   -3.465  0.009
 11.150   -2.889  0.010   -3.332  0.009   -3.329  0.009   -3.334  0.009   -3.648  0.009
 11.250   -3.097  0.011   -3.444  0.010   -3.524  0.010   -3.607  0.010   -3.892  0.010
 11.350   -3.345  0.013   -3.595  0.012   -3.734  0.012   -3.918  0.012   -4.161  0.012
 11.450   -3.625  0.016   -3.785  0.014   -4.009  0.014   -4.308  0.014   -4.520  0.014
 11.550   -3.934  0.020   -4.041  0.018   -4.299  0.018   -4.724  0.018   -4.924  0.018
 11.650   -4.279  0.027   -4.381  0.024   -4.627  0.024   -5.150  0.024   -5.326  0.024
 11.750   -4.676  0.038   -4.798  0.035   -5.051  0.035   -5.558  0.035   -5.737  0.035
 11.850   -5.133  0.059   -5.311  0.054   -5.429  0.054   -5.939  0.054   -6.110  0.054
 11.950   -5.757  0.110   -6.074  0.101   -6.008  0.101   -6.336  0.101   -6.606  0.101
 12.050   -6.208  0.173   -6.602  0.182   -6.616  0.182   -6.975  0.182   -7.189  0.182
 12.150   -6.949  0.393   -7.789  0.376   -7.074  0.376   -7.511  0.376   -7.728  0.376

